Adiabatic Quantum Zeno Dynamics of Bosonic Atom Pairs with Large Inelastic Losses

We report on experiments exploring the non-Hermitian dynamics of pairs of two-level atoms tightly confined in an optical lattice and driven by a near-resonant laser. Although spontaneous emission is negligible for the long-lived excited state, two-body dissipation arises from strong inelastic collisions between two atoms in the excited state. We demonstrate quasi-adiabatic control of the internal state of the pairs in the quantum Zeno regime where inelastic losses dominate. Preparing each atom pair in the longest-lived eigenstate of the non-Hermitian Hamiltonian describing the dissipative dynamics, we measure a lifetime enhanced by more than two orders of magnitude in comparison to the bare two-body lifetime. The measured enhancement factor is in quantitative agreement with the expected lifetime of the prepared ``non-Hermitian dressed state''.

==> Figures/matplotlib_style.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue May 03 23:12:34 2016

@author: fabrice
"""
import matplotlib as mp


params_text = {'axes.labelsize': 12,
               'font.size': 12,
               'legend.fontsize': 11,
               'xtick.labelsize': 11,
               'ytick.labelsize': 11,
               }
mp.rcParams.update(params_text)

latex_preamble = [
    r'\usepackage{lmodern}',
    r'\usepackage[T1]{fontenc}',
    r'\usepackage{gensymb}',
    r'\usepackage{amsmath}',
    r'\usepackage[utf8]{inputenc}',
    #r'\usepackage{cmbright}'
    #r'\usepackage{iwona}'
    #r'\usepackage{arev}'
]
params_latex = {
               'font.family': 'serif',
               'font.serif': [],
               'font.sans-serif': [],
               'text.usetex': True,
               #'text.latex.unicode': True,
               'text.latex.preamble': latex_preamble,
}    
mp.rcParams.update(params_latex)

